Hadroproduction data support tetraquark hypothesis for $\chi_{c1} (3872)$

We show that the recently proposed tetraquark hypothesis for the nature of the $\chi_{c1}(3872)$ results in a formalism for inclusive production rates that has no unknown parameters. We employ this formalism to compute hadroproduction rates of $\chi_{c1}(3872)$ at the Large Hadron Collider, which agree with measured prompt and nonprompt cross sections. Thus we find that the tetraquark hypothesis for $\chi_{c1}(3872)$ is well supported by hadroproduction data.

==> anc/figures.csv <==
# figure 1 left panel 
# pT (GeV), resummed center, center+err, center-err, FO center+err, center-err
  10, 0.133441, 0.163764, 0.102764, 0.120447, 0.07214
  11, 0.146517, 0.179615, 0.113134, 0.126278, 0.0767639
  13, 0.169722, 0.207751, 0.131234, 0.136131, 0.0837901
  15, 0.189328, 0.231532, 0.146209, 0.14521, 0.0899499
  18, 0.213063, 0.260331, 0.163884, 0.153905, 0.097602
  20, 0.225229, 0.275138, 0.172884, 0.15835, 0.10046
  25, 0.247334, 0.302156, 0.18912, 0.165696, 0.105513
  30, 0.262095, 0.320293, 0.199744, 0.170385, 0.108786
  40, 0.28088, 0.343395, 0.212395, 0.172971, 0.110243
  50, 0.291217, 0.355986, 0.219695, 0.172554, 0.10979
# figure 1 right panel 
# pT (GeV), resummed center, center+err, center-err, FO center+err, center-err
  10, 0.134221, 0.164846, 0.103797, 0.123807, 0.0740202
  12, 0.160567, 0.196692, 0.124525, 0.13572, 0.082799
  16, 0.199332, 0.244215, 0.154945, 0.152736, 0.0955743
  22, 0.236557, 0.290445, 0.183733, 0.167321, 0.106216
  40, 0.282578, 0.349483, 0.2191, 0.179608, 0.114616
  70, 0.304128, 0.378738, 0.235896, 0.177679, 0.113457
# figure 2 top panel
# pT (GeV), resummed center (nb/GeV), center+err (nb/GeV), center-err (nb/GeV), FO center+err (nb/GeV), center-err (nb/GeV)
  10, 0.666264, 1.02877, 0.371446, 1.3943, 0.558139
  11, 0.431299, 0.663992, 0.239791, 0.949969, 0.380444
  13, 0.197812, 0.303738, 0.109865, 0.472819, 0.188513
  15, 0.0998994, 0.153304, 0.055593, 0.251814, 0.100851
  18, 0.0411169, 0.0630976, 0.0229849, 0.112348, 0.0446359
  20, 0.02449, 0.0375288, 0.0137162, 0.0691257, 0.0274614
  25, 0.00805071, 0.0122797, 0.00452361, 0.0242091, 0.00968037
  30, 0.00318636, 0.00484195, 0.00179532, 0.0100353, 0.00401012
# figure 2 center panel
# pT (GeV), resummed center (nb/GeV), center+err (nb/GeV), center-err (nb/GeV), FO center+err (nb/GeV), center-err (nb/GeV)
  10, 0.0194262, 0.0292517, 0.0106159, 0.0396971, 0.0159947
  12, 0.00842117, 0.012645, 0.00458534, 0.0189664, 0.00763383
  16, 0.00218996, 0.00326434, 0.00118617, 0.00554131, 0.00222285
  22, 0.000468348, 0.00069375, 0.000253956, 0.00131429, 0.000527785
  40, 0.0000228809, 0.0000333218, 0.0000123792, 0.000074195, 0.0000299999
  70, 1.14796e-6, 1.65158e-6, 6.18204e-7, 4.1565e-6, 1.71234e-6
# figure 2 bottom panel
# pT (GeV), resummed center (nb/GeV), center+err (nb/GeV), center-err (nb/GeV), FO center+err (nb/GeV), center-err (nb/GeV)
  4, 40.4033, 56.9265, 22.1354, 33.3706, 14.1974
  6, 7.50254, 10.8684, 4.13061, 10.6199, 4.51255
  8, 2.08248, 3.06294, 1.12895, 3.90496, 1.64083
  10, 0.738528, 1.09285, 0.393904, 1.62256, 0.678338
  12, 0.309099, 0.458141, 0.162846, 0.75486, 0.315146
  14, 0.145829, 0.216068, 0.0762764, 0.383912, 0.160443
  16, 0.0753384, 0.111497, 0.0393161, 0.209221, 0.0874316
  20, 0.0245583, 0.0362493, 0.0129164, 0.0742813, 0.0308278
# figure 3 top panel 
# pT (GeV), resummed center (nb/GeV), center+err (nb/GeV), center-err (nb/GeV)
  10, 0.00301162, 0.00485275, 0.00100867
  12, 0.0016108, 0.00258695, 0.000565086
  16, 0.000545208, 0.000871243, 0.000203595
  22, 0.00014512, 0.00023077, 0.0000571248
  40, 9.01232e-6, 0.0000142404, 3.74652e-6
  70, 5.0171e-7, 7.90327e-7, 2.12776e-7
# figure 3 bottom panel
# pT (GeV), resummed center (nb/GeV), center+err (nb/GeV), center-err (nb/GeV)
  4, 1.01308, 1.74682, 0.337041
  6, 0.452913, 0.773556, 0.165886
  8, 0.201168, 0.339386, 0.0770313
  10, 0.0955008, 0.159235, 0.0371194
  12, 0.0490397, 0.0809909, 0.0192754
  14, 0.0267995, 0.0439207, 0.0106519
  16, 0.0154142, 0.0251043, 0.00618217
  20, 0.00576089, 0.00929567, 0.00234376

